On the (Lack of) Evolution of the Stellar Mass Function of Massive Galaxies from $z$=1.5 to 0.4

We study the evolution in the number density of the highest mass galaxies over $0.4<z<1.5$ (covering 9 Gyr). We use the Spitzer/HETDEX Exploratory Large-Area (SHELA) Survey, which covers 17.5 $\mathrm{deg}^2$ with eight photometric bands spanning 0.3-4.5 $\mu$m within the SDSS Stripe 82 field. This size produces the lowest counting uncertainties and cosmic variance yet for massive galaxies at $z\sim1.0$. We study the stellar mass function (SMF) for galaxies with $\log(M_\ast/M_\odot)>10.3$ using a forward-modeling method that fully accounts for statistical and systematic uncertainties on stellar mass. From $z$=0.4 to 1.5 the massive end of the SMF shows minimal evolution in its shape: the characteristic mass ($M^\ast$) evolves by less than 0.1 dex ($\pm$0.05 dex); the number density of galaxies with $\log (M_\ast/M_\odot) >11$ stays roughly constant at $\log (n/\mathrm{Mpc}^{-3})$ $\simeq$ $-$3.4 ($\pm$0.05), then declines to $\log (n/\mathrm{Mpc}^{-3})$=$-$3.7 ($\pm$0.05) at $z$=1.5. We discuss the uncertainties in the SMF, which are dominated by assumptions in the star formation history and details of stellar population synthesis models for stellar mass estimations. For quiescent galaxies, the data are consistent with no (or slight) evolution ($\lesssim0.1$ dex) in the characteristic mass nor number density from $z\sim 1.5$ to the present. This implies that any mass growth (presumably through "dry" mergers) of the quiescent massive galaxy population must balance the rate of mass losses from late-stage stellar evolution and the formation of quenching galaxies from the star-forming population. We provide a limit on this mass growth from $z=1.0$ to 0.4 of $\Delta M_\ast/M_\ast\leq$ 45% (i.e., $\simeq0.16$ dex) for quiescent galaxies more massive than $10^{11}$ $M_\odot$.

==> convert2pdf.sh <==
convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling.png SHELA_smf_allz_assumptionavg_forwardmodeling.pdf
convert -density 500 SHELA_ndensity_mchar_evolution_forwardmodeling_bySFH.png SHELA_ndensity_mchar_evolution_forwardmodeling_bySFH.pdf

convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bySFH.png SHELA_rationdensity_evolution_forwardmodeling_bySFH.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bystellarpop.png  SHELA_rationdensity_evolution_forwardmodeling_bystellarpop.pdf
convert -density 500 SHELA_smf_diffentSFH_withforwardmodel.png SHELA_smf_diffentSFH_withforwardmodel.pdf

convert -density 500 SHELA_smf_stellarpop_withforwardmodel.png SHELA_smf_stellarpop_withforwardmodel.pdf
convert -density 500 SHELA_ndensity_mchar_evolution_forwardmodeling_bystellarpop.png SHELA_ndensity_mchar_evolution_forwardmodeling_bystellarpop.pdf
convert -density 500 SHELA_logmstar0_evolution_forwardmodeling_bystellarpop.png SHELA_logmstar0_evolution_forwardmodeling_bystellarpop.pdf

convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bySFH_binnedbymass.png SHELA_rationdensity_evolution_forwardmodeling_bySFH_binnedbymass.pdf

convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bystellarpop_binnedbymass.png SHELA_rationdensity_evolution_forwardmodeling_bystellarpop_binnedbymass.pdf

convert -density 500 SHELA_quismf_allz_assumptionavg_lssfrcut.png SHELA_quismf_allz_assumptionavg_lssfrcut.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_withsimu.png SHELA_smf_allz_assumptionavg_forwardmodeling_withsimu.pdf

convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_avg_sim.png SHELA_rationdensity_evolution_forwardmodeling_avg_sim.pdf

convert -density 500 tractor_shela_zspec_znormed_v2.0_Nancy_zpeak_massivegalaxies_fastpp.png tractor_shela_zspec_znormed_v2.0_Nancy_zpeak_massivegalaxies_fastpp.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_7panels.png SHELA_smf_allz_assumptionavg_forwardmodeling_7panels.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_qui_7panels.png SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_qui_7panels.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_sf_7panels.png SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_sf_7panels.pdf

# July 29, 2018
convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_4cartoon_v2.png SHELA_smf_allz_assumptionavg_forwardmodeling_4cartoon_v2.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_7panels_v2_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_7panels_v2_newcolor.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_withsimu_7panels_v2_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_withsimu_7panels_v2_newcolor.pdf

 
convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_qui_7panels_v2_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_qui_7panels_v2_newcolor.pdf

convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_sf_7panels_v2_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_sf_7panels_v2_newcolor.pdf
convert -density 500 SHELA_smf_stellarpop_withforwardmodel_newcolor.png SHELA_smf_stellarpop_withforwardmodel_newcolor.pdf
convert -density 500 SHELA_smf_diffentSFH_withforwardmodel_newcolor.png SHELA_smf_diffentSFH_withforwardmodel_newcolor.pdf

# Aug 16, 2018
convert -density 500 SHELA_smf_diffentSFH_withforwardmodel_newcolor_v3.png SHELA_smf_diffentSFH_withforwardmodel_newcolor_v3.pdf
convert -density 500 SHELA_smf_stellarpop_withforwardmodel_newcolor_v3.png SHELA_smf_stellarpop_withforwardmodel_newcolor_v3.pdf
#Aug 18, 2018
convert -density 500 SHELA_ndensity_mchar_evolution_forwardmodeling_bystellarpop.png SHELA_ndensity_mchar_evolution_forwardmodeling_bystellarpop.pdf
convert -density 500 SHELA_ndensity_mchar_evolution_forwardmodeling_bySFH.png SHELA_ndensity_mchar_evolution_forwardmodeling_bySFH.pdf
#Aug 20, 2018
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bySFH_binnedbymass.png SHELA_rationdensity_evolution_forwardmodeling_bySFH_binnedbymass.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bystellarpop_binnedbymass.png SHELA_rationdensity_evolution_forwardmodeling_bystellarpop_binnedbymass.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bySFH.png SHELA_rationdensity_evolution_forwardmodeling_bySFH.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bystellarpop.png SHELA_rationdensity_evolution_forwardmodeling_bystellarpop.pdf

# Aug 22, 2018
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_avg_sim.png SHELA_rationdensity_evolution_forwardmodeling_avg_sim.pdf
convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_withsimu_7panels_v3_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_withsimu_7panels_v3_newcolor.pdf 
convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_qui_7panels_v3_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_qui_7panels_v3_newcolor.pdfconvert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_sf_7panels_v3_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_lssfrcut_sf_7panels_v3_newcolor.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bystellarpop_binnedbymass.png SHELA_rationdensity_evolution_forwardmodeling_bystellarpop_binnedbymass.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bySFH_binnedbymass.png SHELA_rationdensity_evolution_forwardmodeling_bySFH_binnedbymass.pdf
convert -density 500 SHELA_ndensity_mchar_evolution_forwardmodeling_bySFH.png SHELA_ndensity_mchar_evolution_forwardmodeling_bySFH.pdf
convert -density 500 SHELA_ndensity_mchar_evolution_forwardmodeling_bystellarpop.png SHELA_ndensity_mchar_evolution_forwardmodeling_bystellarpop.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bystellarpop.png SHELA_rationdensity_evolution_forwardmodeling_bystellarpop.pdf
convert -density 500 SHELA_rationdensity_evolution_forwardmodeling_bySFH.png SHELA_rationdensity_evolution_forwardmodeling_bySFH.pdf
convert -density 500 SHELA_smf_allz_assumptionavg_forwardmodeling_7panels_v3_newcolor.png SHELA_smf_allz_assumptionavg_forwardmodeling_7panels_v3_newcolor.pdf
convert -density 500 SHELA_smf_diffentSFH_withforwardmodel_newcolor_v4.png SHELA_smf_diffentSFH_withforwardmodel_newcolor_v4.pdf
convert -density 500 SHELA_smf_stellarpop_withforwardmodel_newcolor_v4.png SHELA_smf_stellarpop_withforwardmodel_newcolor_v4.pdf
# Aug 23, 2018
convert -density 500 SHELA_smf_diffentSFH_withforwardmodel_newcolor_v3.png SHELA_smf_diffentSFH_withforwardmodel_newcolor_v3.pdf
convert -density 500 SHELA_smf_stellarpop_withforwardmodel_newcolor_v3.png SHELA_smf_stellarpop_withforwardmodel_newcolor_v3.pdf


